JITLine: A Simpler, Better, Faster, Finer-grained Just-In-Time Defect Prediction

A Just-In-Time (JIT) defect prediction model is a classifier to predict if a commit is defect-introducing. Recently, CC2Vec -- a deep learning approach for Just-In-Time defect prediction -- has been proposed. However, CC2Vec requires the whole dataset (i.e., training + testing) for model training, assuming that all unlabelled testing datasets would be available beforehand, which does not follow the key principles of just-in-time defect predictions. Our replication study shows that, after excluding the testing dataset for model training, the F-measure of CC2Vec is decreased by 38.5% for OpenStack and 45.7% for Qt, highlighting the negative impact of excluding the testing dataset for Just-In-Time defect prediction. In addition, CC2Vec cannot perform fine-grained predictions at the line level (i.e., which lines are most risky for a given commit). In this paper, we propose JITLine -- a Just-In-Time defect prediction approach for predicting defect-introducing commits and identifying lines that are associated with that defect-introducing commit (i.e., defective lines). Through a case study of 37,524 commits from OpenStack and Qt, we find that our JITLine approach is at least 26%-38% more accurate (F-measure), 17%-51% more cost-effective (PCI@20%LOC), 70-100 times faster than the state-of-the-art approaches (i.e., CC2Vec and DeepJIT) and the fine-grained predictions at the line level by our approach are 133%-150% more accurate (Top-10 Accuracy) than the baseline NLP approach. Therefore, our JITLine approach may help practitioners to better prioritize defect-introducing commits and better identify defective lines.

==> results/plot_commit_result.r <==
library(ggplot2)
library(gridExtra)
library(reshape2)

# plot result based on paper

# compare CC2Vec (train+test) and CC2Vec (train only)
compare_CC2Vec_plot = function()
{
  methods = c('CC2Vec original','CC2Vec train only')
  precision_openstack = c(0.27,0.14)
  recall_openstack = c(0.7,0.99)
  f1_openstack = c(0.39,0.24)
  
  precision_qt = c(0.24,0.1)
  recall_qt = c(0.7,0.96)
  f1_qt = c(0.35,0.19)
  
  openstack_result = data.frame(methods, precision_openstack, recall_openstack,
                                f1_openstack)
  qt_result = data.frame(methods,precision_qt, recall_qt, f1_qt)
  
  names(openstack_result) = c('methods','precision','recall','F1')
  names(qt_result) = c('methods','precision','recall','F1')
  
  # print(openstack_result)
  # print(qt_result)
  
  melt_openstack = melt(openstack_result, id.vars = 'methods',measure.vars = c('precision','recall','F1'))
  melt_qt = melt(qt_result, id.vars = 'methods',measure.vars = c('precision','recall','F1'))
  # print(melt_openstack)
  
  openstack_plot = ggplot(data=melt_openstack, aes(x=variable, y=value, fill=methods)) +
    geom_bar(stat="identity", position=position_dodge())
  qt_plot = ggplot(data=melt_qt, aes(x=variable, y=value, fill=methods)) +
    geom_bar(stat="identity", position=position_dodge())
  
  # print(qt_plot)
  ggsave(file="openstack_compare_CC2Vec.pdf", openstack_plot)
  ggsave(file="qt_compare_CC2Vec.pdf", qt_plot)
}

RQ1_plot = function()
{
  # include original CC2Vec
  # methods = c('Our approach','LR','DeepJIT','CC2Vec original','CC2Vec train only')
  # precision_openstack = c(0.48,0.17,0,0.27,0.14)
  # recall_openstack = c(0.33,0.01,0,0.70,0.99)
  # f1_openstack = c(0.39,0.01,0,0.39,0.24)
  # AUC_openstack = c(0.83,0.48,0.75,0.80,0.77)
  # FAR_openstack = c(0.05,0.00,0,0.26,0.87)
  # d2h_openstack = c(0.47,0.7,0.71,0.28,0.61)
  # 
  # precision_qt = c(0.43,0.57,0.35,0.24,0.1)
  # recall_qt = c(0.16,0.02,0.03,0.70,0.96)
  # f1_qt = c(0.23,0.04,0.06,0.35,0.19)
  # AUC_qt = c(0.82,0.64,0.76,0.84,0.81)
  # FAR_qt = c(0.02,0.00,0.01,0.17,0.63)
  # d2h_qt = c(0.6,0.69,0.69,0.25,0.45)
  
  # after correcting CC2Vec
  methods = c('JITLine','EALR','DeepJIT','CC2Vec')
  precision_openstack = c(0.48,0.17,0,0.14)
  recall_openstack = c(0.33,0.01,0,0.99)
  f1_openstack = c(0.39,0.01,0,0.24)
  AUC_openstack = c(0.83,0.48,0.75,0.77)
  FAR_openstack = c(0.05,0.00,0,0.87)
  d2h_openstack = c(0.47,0.7,0.71,0.61)
  
  precision_qt = c(0.43,0.57,0.35,0.1)
  recall_qt = c(0.16,0.02,0.03,0.96)
  f1_qt = c(0.23,0.04,0.06,0.19)
  AUC_qt = c(0.82,0.64,0.76,0.81)
  FAR_qt = c(0.02,0.00,0.01,0.63)
  d2h_qt = c(0.6,0.69,0.69,0.45)
  
  openstack_result = data.frame(methods, precision_openstack, recall_openstack,
                                f1_openstack,AUC_openstack,FAR_openstack, d2h_openstack)
  qt_result = data.frame(methods,precision_qt, recall_qt, f1_qt,
                         AUC_qt,FAR_qt,d2h_qt)
  
  names(openstack_result) = c('methods','Precision','Recall','F1','AUC','FAR','d2h')
  names(qt_result) = c('methods','Precision','Recall','F1','AUC','FAR','d2h')
  
  # print(openstack_result)
  # print(qt_result)
  
  melt_openstack = melt(openstack_result, id.vars = 'methods',measure.vars = c('Precision','Recall','F1','AUC','FAR','d2h'))
  melt_qt = melt(qt_result, id.vars = 'methods',measure.vars = c('Precision','Recall','F1','AUC','FAR','d2h'))
  # print(melt_openstack)
  
  # reorder
  melt_openstack$variable = factor(melt_openstack$variable, levels = c('AUC','F1','FAR','d2h','Precision','Recall')) 
  melt_qt$variable = factor(melt_qt$variable, levels = c('AUC','F1','FAR','d2h','Precision','Recall')) 
  melt_openstack$methods = factor(melt_openstack$methods, levels = c('JITLine','CC2Vec','DeepJIT','EALR')) 
  melt_qt$methods = factor(melt_qt$methods, levels = c('JITLine','CC2Vec','DeepJIT','EALR')) 
  
  openstack_plot = ggplot(data=melt_openstack, aes(x=methods, y=value)) + facet_grid(~variable) +
    geom_bar(stat="identity", position=position_dodge(), fill="steelblue") + ylim(0,1) + theme_bw() + 
    geom_text(aes(label=value), vjust=-0.3, size=2.5) +
    xlab('(a) OpenStack') + ylab('') + theme(axis.text.x = element_text(angle = 45, vjust = 1, hjust=1), plot.margin=unit(c(0,0,0,-3),"mm"))
  qt_plot = ggplot(data=melt_qt, aes(x=methods, y=value)) + facet_grid(~variable) +
    geom_bar(stat="identity", position=position_dodge(), fill="steelblue") + ylim(0,1)  + theme_bw() + 
    geom_text(aes(label=value), vjust=-0.3, size=2.5) +
    xlab('(b) Qt') + ylab('') + theme(axis.text.x = element_text(angle = 45, vjust = 1, hjust=1), plot.margin=unit(c(0,0,0,-3),"mm"))
  
  print(openstack_plot)
  print(qt_plot)
  ggsave(file="openstack_RQ1.pdf", openstack_plot, width = 5, height = 3)
  ggsave(file="qt_RQ1.pdf", qt_plot, width = 5, height = 3)
}

RQ2_plot = function()
{
  # include original CC2Vec
  # methods = c('Our approach','LR','DeepJIT','CC2Vec original','CC2Vec train only')
  # recall_openstack = c(0.58,0.37,0.44,0.5,0.46)
  # effort_openstack = c(0.05,0.11,0.04,0.05,0.07)
  # 
  # recall_qt = c(0.73,0.6,0.73,0.75,0.64)
  # effort_qt = c(0.02,0.03,0.01,0.02,0.02)
  
  # after correcting CC2Vec
  methods = c('JITLine','EALR','DeepJIT','CC2Vec')
  recall_openstack = c(0.58,0.37,0.09,0.06)
  effort_openstack = c(0.05,0.11,0.34,0.36)
  popt_openstack = c(0.82,0.69,0.38,0.40)
  
  recall_qt = c(0.73,0.60,0.09,0.06)
  effort_qt = c(0.02,0.03,0.53,0.39)
  popt_qt = c(0.89,0.83,0.32,0.42)
  openstack_result = data.frame(methods, recall_openstack, effort_openstack, popt_openstack)
  qt_result = data.frame(methods,recall_qt, effort_qt, popt_qt)
   
  names(openstack_result) = c('methods','PCI@20%LOC','Effort@20%Recall','POpt')
  names(qt_result) = c('methods','PCI@20%LOC','Effort@20%Recall','POpt')
  
  # print(openstack_result)
  # print(qt_result)
  
  melt_openstack = melt(openstack_result, id.vars = 'methods',measure.vars = c('PCI@20%LOC','Effort@20%Recall','POpt'))
  melt_qt = melt(qt_result, id.vars = 'methods',measure.vars = c('PCI@20%LOC','Effort@20%Recall','POpt'))

  melt_openstack$methods = factor(melt_openstack$methods, levels = c('JITLine','EALR','DeepJIT','CC2Vec')) 
  melt_qt$methods = factor(melt_qt$methods, levels = c('JITLine','EALR','DeepJIT','CC2Vec')) 
  
  openstack_plot = ggplot(data=melt_openstack, aes(x=methods, y=value)) + facet_grid(~variable) +
    geom_bar(stat="identity", position=position_dodge(), fill="steelblue") + ylim(0,1) + theme_bw() + 
    geom_text(aes(label=value), vjust=-0.3, size=3) +
    xlab('(a) OpenStack') + ylab('') + theme(axis.text.x = element_text(angle = 45, vjust = 1, hjust=1), plot.margin=unit(c(0,0,0,-3),"mm"))
  qt_plot = ggplot(data=melt_qt, aes(x=methods, y=value)) + facet_grid(~variable) +
    geom_bar(stat="identity", position=position_dodge(), fill="steelblue") + ylim(0,1)  + theme_bw() + 
    geom_text(aes(label=value), vjust=-0.3, size=3) +
    xlab('(b) Qt') + ylab('') + theme(axis.text.x = element_text(angle = 45, vjust = 1, hjust=1), plot.margin=unit(c(0,0,0,-3),"mm"))
  
  print(openstack_plot)
  print(qt_plot)
  ggsave(file="openstack_RQ2.pdf", openstack_plot, width = 4, height = 2)
  ggsave(file="qt_RQ2.pdf", qt_plot, width = 4, height = 2)
}
# compare_CC2Vec_plot()
RQ1_plot()
RQ2_plot()




==> results/plot_line_result.r <==
library(ggplot2)
library(gridExtra)
library(reshape2)

# openstack_AUC.csv
# openstack_bal_ACC.csv
# openstack_effort_20_percent_recall.csv
# openstack_f1.csv
# openstack_IFA.csv
# openstack_MCC.csv
# openstack_precision.csv
# openstack_recall.csv
# openstack_recall_20_percent_effort.csv
# openstack_top_10_acc.csv

get_boxplot = function(proj_name, metric_suffix)
{
  df = read.csv(paste0(proj_name,'_',metric_suffix,'.csv'))
  # print(df)
  melt_df = melt(df)
  boxplot = ggplot(melt_df, aes(x=variable, y=value)) + geom_boxplot() + xlab('') + ylab(metric_suffix) #+ theme(axis.text.x = element_text(angle = 90))
  
  if (metric_suffix != 'IFA') 
  {
    boxplot = boxplot + ylim(0,1)
  }
  return(boxplot)
}

plot_line_result = function(proj_name)
{
 
  #     all column names
  # "sum.all.tokens", "ngram" 

  effort_20_percent_recall_plot = get_boxplot(proj_name,'effort_20_percent_recall')
  ifa_plot = get_boxplot(proj_name,'IFA')
  recall_20_percent_effort_plot = get_boxplot(proj_name,'recall_20_percent_effort')
  top_10_acc_plot = get_boxplot(proj_name,'top_10_acc')

  # print(top_10_acc_plot)
  # print(ifa_plot)
  # print(effort_20_percent_recall_plot)
  # print(recall_20_percent_effort_plot)
  
  grid.arrange(ifa_plot,recall_20_percent_effort_plot,
               effort_20_percent_recall_plot, top_10_acc_plot,
               top=, nrow=1)
  
  # g <- arrangeGrob(ifa_plot,recall_20_percent_effort_plot,
  #                  effort_20_percent_recall_plot, top_10_acc_plot,nrow=1) #generates g
  ggsave(file=paste0(proj_name, "_effort_20_percent_recall_plot.pdf"), effort_20_percent_recall_plot)
  ggsave(file=paste0(proj_name, "_IFA_plot.pdf"), ifa_plot)
  ggsave(file=paste0(proj_name, "_recall_20_percent_effort_plot.pdf"), recall_20_percent_effort_plot)
  ggsave(file=paste0(proj_name, "_top_10_acc_plot.pdf"), top_10_acc_plot)
  
}

plot_line_result('openstack')
plot_line_result('qt')

# add by Kla

openstack_results <- melt(rbind(
  data.frame(measure="Top10-Accuracy", read.csv("openstack_top_10_acc.csv")),
  data.frame(measure="Recall@20%Effort", read.csv("openstack_recall_20_percent_effort.csv")),
  data.frame(measure="Effort@20%Recall", read.csv("openstack_effort_20_percent_recall.csv")),
  data.frame(measure="IFA", read.csv("openstack_IFA.csv"))
))

qt_results <- melt(rbind(
  data.frame(measure="Top10-Accuracy", read.csv("qt_top_10_acc.csv")),
  data.frame(measure="Recall@20%Effort", read.csv("qt_recall_20_percent_effort.csv")),
  data.frame(measure="Effort@20%Recall", read.csv("qt_effort_20_percent_recall.csv")),
  data.frame(measure="IFA", read.csv("qt_IFA.csv"))
))

levels(openstack_results$variable) <- c("JITLine","N-gram")
levels(qt_results$variable) <- c("JITLine","N-gram")

g1 <- ggplot(openstack_results, aes(y=value, x=variable)) + geom_boxplot() + facet_wrap(.~measure, scales = "free_y", drop=TRUE, ncol=4) + xlab("OpenStack") + ylab("") + theme_bw() 
g2 <- ggplot(qt_results, aes(y=value, x=variable)) + geom_boxplot() + facet_wrap(.~measure, scales = "free_y", drop=TRUE, ncol=4) + xlab("Qt") + ylab("") + theme_bw() 


pdf("rq4.pdf",width=8,height=4)
grid.arrange(g1,g2, nrow=2)
dev.off()


library(effsize)

a <- data.frame(measure="Top10-Accuracy", read.csv("openstack_top_10_acc.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)
a <- data.frame(measure="Top10-Accuracy", read.csv("qt_top_10_acc.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)

a <- data.frame(measure="Recall@20%Effort", read.csv("openstack_recall_20_percent_effort.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)
a <- data.frame(measure="Recall@20%Effort", read.csv("qt_recall_20_percent_effort.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)

a <- data.frame(measure="Effort@20%Recall", read.csv("openstack_effort_20_percent_recall.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)
a <- data.frame(measure="Effort@20%Recall", read.csv("qt_effort_20_percent_recall.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)

a <- data.frame(measure="IFA", read.csv("openstack_IFA.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)
a <- data.frame(measure="IFA", read.csv("qt_IFA.csv"))
wilcox.test(a$sum.all.tokens,a$ngram)
cliff.delta(a$sum.all.tokens,a$ngram)




